Kernel Regression with Infinite-Width Neural Networks on Millions of Examples

Neural kernels have drastically increased performance on diverse and nonstandard data modalities but require significantly more compute, which previously limited their application to smaller datasets. In this work, we address this by massively parallelizing their computation across many GPUs. We combine this with a distributed, preconditioned conjugate gradients algorithm to enable kernel regression at a large scale (i.e. up to five million examples). Using this approach, we study scaling laws of several neural kernels across many orders of magnitude for the CIFAR-5m dataset. Using data augmentation to expand the original CIFAR-10 training dataset by a factor of 20, we obtain a test accuracy of 91.2\% (SotA for a pure kernel method). Moreover, we explore neural kernels on other data modalities, obtaining results on protein and small molecule prediction tasks that are competitive with SotA methods.

==> anc/cg_server.py <==
# Copyright 2023 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     https://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Server computing CG routine over Courier.

Supplementary code for 

"Kernel Regression with Infinite-Width Neural Networkson Millions of Examples"
Ben Adlam, Jaehoon Lee, Shreyas Padhy, Zachary Nado, Jasper Snoek, arXiv 2023.
"""
import itertools
import os
import time

from absl import app
from absl import flags
from absl import logging

import courier
import jax
from jax import numpy as jnp

from ml_collections import config_flags
import numpy as onp
from tensflow.io import gfile


FLAGS = flags.FLAGS
flags.DEFINE_integer('row_worker_split', 1,
                     'Number of workers to split rows of kernel over.')
flags.DEFINE_integer('col_worker_split', 1,
                     'Number of workers to split columns of kernel over.')
flags.DEFINE_integer(
    'thread_pool_size', 16,
    'Determines how many method handlers can be executed concurrently in '
    'Courier server. Additional calls which exceed the number of threads are '
    'queued until free threads become available.')
flags.DEFINE_boolean('inference_on_testset', False,
                     'Whether to compute predictions on full testset.')
flags.DEFINE_string('server_name', '', 'Override courier server name.')
flags.DEFINE_string('output_dir', '', 'Directory path to store output of CG.')
config_flags.DEFINE_config_file('config', None, 'Training configuration.')


def enumerate_workers(row_col_worker_split):
  """Return all process ids for a specific distribution of the kernel among workers."""
  i, j = int(row_col_worker_split[0]), int(row_col_worker_split[1])
  return itertools.product(range(i), range(j))


class DistributedTasks(object):
  """Tasks for Courier task server."""

  def __init__(self, row_col_worker_split, vector_caches):
    """Initializes the task queue."""
    self.row_col_worker_split = row_col_worker_split
    self._tasks = dict()
    # Dictionary containing results for each 'process_id'.
    self._results = dict()
    self._vec_caches = vector_caches
    self._computing_phase = None

  def set_vec_caches(self, v):
    n = v.shape[0]
    div = int(n // self.row_col_worker_split[1])
    rem = n % self.row_col_worker_split[1]
    v0 = v[:rem * (div + 1)]
    v1 = v[rem * (div + 1):]
    vs = jnp.vsplit(v0, rem)
    vs += jnp.vsplit(v1, self.row_col_worker_split[1] - rem)
    for i, v in enumerate(vs):
      self._vec_caches[i].Set(v)

  def add_tasks(self, new_tasks_dict):
    self._tasks.update(new_tasks_dict)

  def is_task_pending(self, process_id):
    if process_id in self._tasks:
      return self._tasks[process_id]
    return None, None

  def finish(self, process_id, result):
    """Return result for different types of task."""
    self._results[process_id] = result
    if process_id in self._tasks:
      self._tasks.pop(process_id)

  def join(self, task_type):
    """When all tasks are done, return the result and reset."""
    while self._tasks:
      time.sleep(0.01)

    if task_type == 'diag':
      output = jnp.concatenate([
          self._results[process_id] for process_id in
          enumerate_workers(self.row_col_worker_split) if
          process_id in self._results
      ])
    elif task_type == 'vec':
      output = jnp.concatenate([
          jnp.sum(jnp.array([
              self._results[(i, j)] for j in range(self.row_col_worker_split[1])
          ]), axis=0) for i in range(self.row_col_worker_split[0])])
    elif task_type == 'row':
      i, _ = next(iter(self._results.keys()))
      output = jnp.concatenate(
          [self._results[(i, j)] for j in range(self.row_col_worker_split[1])])
    elif task_type == 'terminate':
      output = None
    else:
      raise ValueError(f'Task type {task_type} not recognized!')

    self._tasks = dict()
    self._results = dict()

    return output

  def compute_matvec(self, v, size, noise=None):
    """Compute matrix vector product in parallel using Courier."""
    logging.info('Waiting for matvec computation...')
    start_time = time.time()
    self.set_vec_caches(v)
    logging.info('Set cached vector: took %.2fs', time.time() - start_time)
    self.add_tasks({
        process_id: ('vec', None) for process_id in
        enumerate_workers(self.row_col_worker_split)
    })

    start_time = time.time()
    # May need to truncate matvec due to padding.
    result = self.join('vec')[:size]
    logging.info('Courier join: took %.2fs', time.time() - start_time)
    logging.info('Number of NaNs: %d', jnp.isnan(result).sum())
    if noise is None:
      return result
    return result + noise * v

  def get_row(self, n, i, diag_reg):
    """Get row of the kernel matrix from the worker."""

    div = int(n // self.row_col_worker_split[0])
    rem = n % self.row_col_worker_split[0]
    row_id = 0
    while i > div * (row_id + 1) + min(row_id + 1, rem):
      row_id += 1
    row_in_process = i - div * row_id - min(row_id, rem)
    self.add_tasks({
        (row_id, j): ('row', row_in_process) for
        j in range(self.row_col_worker_split[1])
    })
    logging.info('Waiting for row %d of kernel matrix...', i)
    tic = time.time()
    row = self.join('row')
    row = row.at[i].add(diag_reg)
    toc = time.time() - tic
    logging.info('Obtained row %d of kernel matrix... in %.2fs', i, toc)
    return row

  def get_diag(
      self, num_train_examples, train_offset, block_size, diag_reg):
    """Load diagonal of kernel with Courier."""
    logging.info('Waiting for diagonal of kernel matrix...')

    low_file_id = int(jnp.floor(train_offset / block_size))
    low_file_offset = train_offset % block_size
    high_file_id = int(jnp.ceil(
        (train_offset + num_train_examples) / block_size))
    file_ids = jnp.arange(low_file_id, high_file_id)
    num_workers = self.row_col_worker_split[0] * self.row_col_worker_split[1]
    div = int(len(file_ids) // num_workers)
    rem = len(file_ids) % num_workers
    file_ids_0 = file_ids[:rem * (div + 1)]
    file_ids_1 = file_ids[rem * (div + 1):]
    file_ids = jnp.vsplit(file_ids_0, rem)
    file_ids += jnp.vsplit(file_ids_1, num_workers - rem)

    process_ids = enumerate_workers(self.row_col_worker_split)
    tasks_to_add = dict()
    for files in file_ids:
      process_id = next(process_ids)
      tasks_to_add[process_id] = ('diag', files)
    self.add_tasks(tasks_to_add)

    return self.join('diag')[
        low_file_offset: num_train_examples + low_file_offset] + diag_reg

  def computing_phase(self):
    return self._computing_phase

  def set_computing_phase(self, phase):
    self._computing_phase = phase

  def running(self):
    return self._computing_phase != 'terminate'

  def terminate(self):
    self.set_computing_phase('terminate')
    self.add_tasks({
        process_id: ('terminate', None) for process_id in
        enumerate_workers(self.row_col_worker_split)
    })
    return self.join('terminate')


def cg(tasks,
       b,
       noise=0.0,
       tolerance=1e-6,
       precond=None,
       max_steps=None,
       init_x=None,
       init_step=0,
       recompute_r_interval=50):
  """Conjugate gradients linsolve with parallelized matvec product."""
  tasks.set_computing_phase('cg')

  x = jnp.zeros_like(b)
  if init_x is not None:
    x = init_x

  r = b - tasks.compute_matvec(x, x.shape[0], noise=noise)

  if precond is not None:
    z = precond(r)
  else:
    z = r
  p = z
  rzold = jnp.vdot(r, z)

  if max_steps is None:
    max_steps = len(b)

  logging.info('Starting CG loop.')
  for step in range(init_step, max_steps):
    logging.info('Step: %d', step)
    tic = time.time()

    kp = tasks.compute_matvec(p, p.shape[0], noise=noise)
    alpha = rzold / jnp.vdot(p, kp)
    x = x + alpha * p
    r = r - alpha * kp
    if step % recompute_r_interval == 0:
      r = b - tasks.compute_matvec(x, x.shape[0], noise=noise)

    if jnp.sqrt(jnp.vdot(r, r)) < tolerance:
      return x, step

    if precond is not None:
      z = precond(r)
    else:
      z = r

    rznew = jnp.vdot(r, z)
    p = z + (rznew / rzold) * p
    rzold = rznew

  tasks.set_computing_phase(None)
  return x, step


def testset_predictions(tasks, kinvy, n_test):
  """Compute predictions on entire testset."""
  tasks.set_computing_phase('inference')
  kstar_kinvy = tasks.compute_matvec(kinvy, n_test)
  tasks.set_computing_phase(None)
  return kstar_kinvy


def decomposition(
    get_diagonal, get_row, rank_limit, diag_reg, error_limit):
  """Computes the pivoted Cholesky decomposition of the kernel using Courier."""

  d = jnp.array(get_diagonal())
  n = d.shape[0]
  transpositions = -jnp.ones([rank_limit, 2], dtype=jnp.int64)
  pi = jnp.arange(n)
  l = jnp.zeros([rank_limit, n])
  m = 0
  err = jnp.sum(onp.abs(d))

  def _swap(ar, ind0, ind1):
    """Swap rows `ind0` and `ind1` in array `ar`."""
    tmp = ar[ind0]
    ar = lax.dynamic_update_index_in_dim(ar, ar[ind1], ind0, 0)
    ar = lax.dynamic_update_index_in_dim(ar, tmp, ind1, 0)
    return ar

  def cond_fun(val):
    """Create XM measurement and check for convergence."""
    m, d, _, _, _ = val
    error = jnp.sum(d)
    return jnp.logical_and(m < rank_limit, error > error_limit)

  def body_fun(val):
    m, d, transpositions, pi, l = val
    i = jnp.argmax(d)

    transpositions = lax.dynamic_update_index_in_dim(
        transpositions, jnp.array([m, i]), m, 0)
    d = _swap(d, i, m)
    l = _swap(l.T, i, m).T
    pi = _swap(pi, i, m)

    pivot = jnp.sqrt(d[m])
    row = get_row(pi[m])

    # Permute row entries into current basis.
    @jax.jit
    def _reswap(i, row):
      j, pi_j = lax.dynamic_index_in_dim(transpositions, i, 0, False)
      return _swap(row.T, j, pi_j).T
    row = lax.fori_loop(0, m + 1, _reswap, row)

    lm = lax.dynamic_index_in_dim(l, m, 1, False)
    lm = jnp.where(jnp.arange(n) > m,
                    (row - jnp.dot(lm, l)) / pivot, 0.)
    lm = lax.dynamic_update_index_in_dim(lm, pivot, m, 0)
    l = lax.dynamic_update_index_in_dim(l, lm, m, 0)
    d -= jnp.where(jnp.arange(n) >= m, lm**2, 0.)

    return m + 1, d, transpositions, pi, l

  init_val = (0, d, transpositions, pi, l)
  m, d, transpositions, pi, l = while_loop(cond_fun, body_fun, init_val)

  @jax.jit
  def _unswap(i, l):
    j, pi_j = lax.dynamic_index_in_dim(
        transpositions, rank_limit - i - 1, 0, False)
    return jnp.where(j >= 0, _swap(l.T, j, pi_j).T, l)
  l = lax.fori_loop(0, rank_limit, _unswap, l)

  l = l[:m]
  logging.info('Obtained l with shape %s.', l.shape)
  @jax.vmap
  def solve(x):
    return  jnp.linalg.solve(l @ l.T + diag_reg * jnp.eye(m), x)
  inv_l = solve(l.T).T

  return l[:m, :], inv_l


def compute_precond(
    tasks, rank_limit, num_train_examples, train_offset, block_size,
    diag_reg=0., error_limit=1e-6):
  """Computes and returns the pivoted Cholesky preconditioner."""
  start_time = time.time()
  logging.info('Computing pivoted Cholesky preconditioner...')
  tasks.set_computing_phase('precond')

  def get_diagonal():
    return tasks.get_diag(
        num_train_examples, train_offset, block_size, diag_reg)
  def get_row(i):
    return tasks.get_row(num_train_examples, i, diag_reg)

  l, inv_l = decomposition(
      get_diagonal, get_row, rank_limit, diag_reg, error_limit)

  def precond_fn(x):
    return (x - jnp.tensordot(
        l.T, jnp.tensordot(inv_l, x, (-1, 0)), (-1, 0))) / diag_reg

  tasks.set_computing_phase(None)
  logging.info('Computed pivoted Cholesky preconditioner in %.2fs',
               time.time() - start_time)
  return precond_fn


def main(_):
  # Setup experiments
  config = FLAGS.config


  server_name = FLAGS.server_name
  server = courier.Server(
      server_name, thread_pool_size=FLAGS.thread_pool_size)

  # Load in the labels from memory.
  with gfile.GFile(os.path.join(config.kernel_dir, 'labels.npy'), 'rb') as f:
    all_labels = onp.load(f)

  train_offset = config.get('train_offset', 0)
  test_offset = config.get('test_offset', config.num_train_examples)
  train_labels = all_labels[
      train_offset: train_offset + config.num_train_examples]
  test_labels = all_labels[test_offset: test_offset + config.num_test_examples]

  vector_caches = {}
  for i in range(FLAGS.col_worker_split):
    vector_caches[i] = server.BindCache(f'vec_{i}')
  tasks = DistributedTasks(
      [FLAGS.row_worker_split, FLAGS.col_worker_split], vector_caches)

  server.Bind('is_task_pending', tasks.is_task_pending)
  server.Bind('running', tasks.running)
  server.Bind('computing_phase', tasks.computing_phase)
  server.Bind('finish', tasks.finish)

  server.Start()
  logging.info('Courier server %s launched.', server_name)

  if config.precond:
    precond = compute_precond(
        tasks, config.precond.rank_limit, config.num_train_examples,
        train_offset, config.block_size, config.precond.diag_reg,
        config.precond.error_limit)

  else:
    precond = lambda x: x

  output_dir = FLAGS.output_dir

  step = 0
  x = None

  kinvy, step = cg(
      tasks, train_labels, noise=config.noise, 
      tolerance=config.get('tolerance', 1e-4), precond=precond, 
      max_steps=config.max_steps, init_x=x, init_step=step)

  if FLAGS.inference_on_testset:
    start_time = time.time()
    logging.info('Computing predictions on testset...')
    y_hat = testset_predictions(tasks, kinvy, test_labels.shape[0])
    logging.info('Computed predictions on testset: took %.2fs',
                 time.time() - start_time)

  logging.info('Terminating all workers...')
  tasks.terminate()
  server.Stop()
  logging.info('Workers terminated and server stopped.')

  if output_dir:
    gfile.mkdirs(output_dir)
    with gfile.GFile(
        os.path.join(output_dir, 'kinvy.npy'), 'rb') as f:
      onp.save(f, kinvy, allow_pickle=True)
    if FLAGS.inference_on_testset:
      with gfile.GFile(
          os.path.join(output_dir, 'y_hat.npy'), 'rb') as f:
        onp.save(f, y_hat, allow_pickle=True)


==> anc/cg_worker.py <==
# Copyright 2023 Google LLC
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     https://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Worker computing mat-vec.

Supplementary code for 

"Kernel Regression with Infinite-Width Neural Networkson Millions of Examples"
Ben Adlam, Jaehoon Lee, Shreyas Padhy, Zachary Nado, Jasper Snoek, arXiv 2023.
"""
import itertools
import os
import time
from absl import app
from absl import flags
from absl import logging

import numpy as onp
from tensflow.io import gfile
import concurrent.futures


import courier
import jax
from jax import numpy as jnp
from ml_collections import config_flags

FLAGS = flags.FLAGS
flags.DEFINE_integer('replica_id', None, 'Replica id.')
flags.DEFINE_integer('replica_id_offset', None, 'Replica id offset.')

flags.DEFINE_integer('row_worker_split', 1,
                     'Number of workers to split rows of kernel over.')
flags.DEFINE_integer('col_worker_split', 1,
                     'Number of workers to split columns of kernel over.')
flags.DEFINE_string('server_name', '', 'Override courier server name.')
config_flags.DEFINE_config_file('config', None, 'Training configuration.')


def order_fn(elem):
  return int(elem.split('_')[-1].split('.')[0])


def enumerate_workers(row_col_worker_split):
  """Return all process ids for a specific distribution of the kernel among workers."""
  i, j = int(row_col_worker_split[0]), int(row_col_worker_split[1])
  return itertools.product(range(i), range(j))


def load_k_chunk(kernel_dir, row_indices, col_indices, block_size=None,
                 kernel_type='nngp'):
  """A function for loading and indexing into a kernel stored on Disk.

  I.e. loads the matrix
  k[row_indices[0]: row_indices[1], col_indices[0]: col_indices[1]].
  Note that we assume the kernel is symmetric.

  Args:
    kernel_dir: Directory that contains the kernel in block form.
    row_indices: A tuple with rows to load from the kernel.
    col_indices: A tuple with columns to load from the kernel.
    block_size: Size of the blocks that kernel is stored with.
    kernel_type: A string, normally either `nngp` or `ntk` to get file names.

  Returns:
    An array: k[row_indices[0]: row_indices[1], col_indices[0]: col_indices[1]].
  """
  if not block_size:
    with gfile.GFile(os.path.join(
        kernel_dir, 'kernel_block_size.txt'), 'rb') as f:
      block_size = int(f.read())
  r0, r1 = row_indices
  c0, c1 = col_indices

  r_block_0, r_offset_0 = int(r0 // block_size), r0 % block_size
  r_block_1, r_offset_1 = int(onp.ceil(r1 / block_size)), r1 % block_size
  c_block_0, c_offset_0 = int(c0 // block_size), c0 % block_size
  c_block_1, c_offset_1 = int(onp.ceil(c1 / block_size)), c1 % block_size

  k_chunk = onp.zeros([r1 - r0, c1 - c0])
  file_indices_ = {(i, j) for (i, j) in itertools.product(
      range(r_block_0, r_block_1), range(c_block_0, c_block_1))}
  file_indices = set()
  # Avoid loading files twice if blocks (i, j) and (j, i) are required.
  for i, j in file_indices_:
    if i <= j:
      if (j, i) in file_indices_:
        file_indices.add((i, j, True))
      else:
        file_indices.add((i, j, False))
    else:
      if (j, i) in file_indices_:
        pass
      else:
        file_indices.add((i, j, False))

  logging.info('Loading %d files into memory...', len(file_indices))

  def _load_k_block(i, j):
    k_block_name = f'{kernel_type}_{i}_{j}.npy'
    with gfile.GFile(os.path.join(kernel_dir, k_block_name), 'rb') as f:
      k_block = onp.load(f)
    # When block is smaller than a complete block, pad with zeros.
    if k_block.shape[0] < block_size or k_block.shape[1] < block_size:
      padded_k_block = onp.zeros([block_size, block_size])
      padded_k_block[:k_block.shape[0], :k_block.shape[1]] = k_block
      k_block = padded_k_block

    return k_block

  def _update_k_chunk(i, j, k_block):
    k_chunk_row_index = i * block_size - r0
    k_chunk_col_index = j * block_size - c0

    # Edge cases for when the chunk of k is not spread evenly across blocks.
    if r_offset_0 and i == r_block_0:
      k_block = k_block[r_offset_0:]
      k_chunk_row_index = 0
    if r_offset_1 and i == r_block_1 - 1:
      k_block = k_block[:-(block_size - r_offset_1)]
    if c_offset_0 and j == c_block_0:
      k_block = k_block[:, c_offset_0:]
      k_chunk_col_index = 0
    if c_offset_1 and j == c_block_1 - 1:
      k_block = k_block[:, :-(block_size - c_offset_1)]

    k_chunk[
        k_chunk_row_index: k_chunk_row_index + k_block.shape[0],
        k_chunk_col_index: k_chunk_col_index + k_block.shape[1]] = k_block

  def _update_k_chunk_sym(args):
    i, j, transpose = args
    if i <= j:
      k_block = _load_k_block(i, j)
      _update_k_chunk(i, j, k_block)
      if transpose:
        _update_k_chunk(j, i, k_block.T)
    else:
      k_block = _load_k_block(j, i).T
      _update_k_chunk(i, j, k_block)

  with concurrent.futures.ThreadPoolExecutor(max_workers=10) as executor:
      executor.map(_update_k_chunk_sym, file_indices)
  return k_chunk


def load_k_train_chunk(kernel_dir, row_id, col_id, row_col_worker_split,
                       num_train_examples, block_size=None, kernel_type='nngp',
                       train_offset=0):
  """Given a worker id, loads the correct chunk of the train-train kernel."""
  rows_per_worker = int(num_train_examples // row_col_worker_split[0])
  excess_rows = num_train_examples % row_col_worker_split[0]
  r0 = rows_per_worker * row_id + min(row_id, excess_rows)
  r1 = rows_per_worker * (row_id + 1) + min(row_id + 1, excess_rows)
  r0, r1 = r0 + train_offset, r1 + train_offset

  cols_per_worker = int(num_train_examples // row_col_worker_split[1])
  excess_cols = num_train_examples % row_col_worker_split[1]
  c0 = cols_per_worker * col_id + min(col_id, excess_cols)
  c1 = cols_per_worker * (col_id + 1) + min(col_id + 1, excess_cols)
  c0, c1 = c0 + train_offset, c1 + train_offset

  return load_k_chunk(kernel_dir, (r0, r1), (c0, c1), block_size, kernel_type)


def load_k_test_chunk(
    kernel_dir, row_id, col_id, row_col_worker_split, num_test_examples,
    num_train_examples, block_size=None, kernel_type='nngp', train_offset=0,
    test_offset=None):
  """Given a worker id, loads the correct chunk of the test-train kernel."""
  test_offset = test_offset if test_offset else num_train_examples
  rows_per_worker = int(num_test_examples // row_col_worker_split[0])
  excess_rows = num_test_examples % row_col_worker_split[0]
  r0 = rows_per_worker * row_id + min(row_id, excess_rows)
  r1 = rows_per_worker * (row_id + 1) + min(row_id + 1, excess_rows)
  r0, r1 = r0 + test_offset, r1 + test_offset

  cols_per_worker = int(num_train_examples // row_col_worker_split[1])
  excess_cols = num_train_examples % row_col_worker_split[1]
  c0 = cols_per_worker * col_id + min(col_id, excess_cols)
  c1 = cols_per_worker * (col_id + 1) + min(col_id + 1, excess_cols)
  c0, c1 = c0 + train_offset, c1 + train_offset

  return load_k_chunk(kernel_dir, (r0, r1), (c0, c1), block_size, kernel_type)


def load_diag_from_blocks(kernel_dir, block_ids, kernel_type='nngp'):
  """Load diagonal from several blocks given their ids."""
  if not (block_ids.ndim and block_ids.size):
    return onp.array([])
  res = dict()
  def _load_single_diag(block_id):
    f_name = f'{kernel_type}_{block_id}_{block_id}.npy'
    with gfile.GFile(os.path.join(kernel_dir, f_name), 'rb') as f:
      res[block_id] = onp.diag(onp.load(f))
  with concurrent.futures.ThreadPoolExecutor(max_workers=100) as executor:
      executor.map(_load_single_diag, block_ids)  

  return onp.concatenate([res[k] for k in sorted(res.keys())])


def main(_):
  server_name = FLAGS.server_name
  replica_id = FLAGS.replica_id

  if FLAGS.replica_id_offset:
    replica_id += FLAGS.replica_id_offset
  row_col_worker_split = [FLAGS.row_worker_split, FLAGS.col_worker_split]
  row_id, col_id = list(
      enumerate_workers(row_col_worker_split))[replica_id]
  logging.info('Process id: (%d, %d)', row_id, col_id)
  config = FLAGS.config
  train_offset = config.get('train_offset', 0)
  start_time = time.time()
  k_chunk = load_k_train_chunk(
      config.kernel_dir, row_id, col_id, row_col_worker_split,
      config.num_train_examples, config.block_size, config.kernel_type,
      train_offset)
  k_chunk = jax.device_put(k_chunk)
  logging.info('Kernel chunk shape %s loaded: took %.2fs',
               k_chunk.shape, time.time() - start_time)
  logging.info('Number of NaNs: %d', jnp.isnan(k_chunk.sum()))
  client = courier.Client(server_name)
  logging.info('Connected to Courier server %s', server_name)

  vec_cache = getattr(client, f'vec_{col_id}')

  while client.running():
    task_type, task_info = client.is_task_pending((row_id, col_id))
    if client.computing_phase() == 'precond' and task_type is not None:
      if task_type == 'diag':
        logging.info('task_type={%s}, task_info={%s}', task_type, task_info)
        diag = load_diag_from_blocks(
            config.kernel_dir, task_info, config.kernel_type)
        client.finish((row_id, col_id), diag)
      elif task_type == 'row':
        client.finish((row_id, col_id), k_chunk[task_info])
      else:
        raise ValueError(f'Task type {task_type} not recognized during'
                         'computation of preconditioner!')

    elif client.computing_phase() == 'cg' and task_type is not None:
      if task_type != 'vec':
        ValueError(f'Only task type vec is accepted during CG, but {task_type} '
                   'given by task queue!')
      start_time = time.time()
      v = vec_cache()
      logging.info('Obtained cached vector: took %.2fs',
                   time.time() - start_time)
      start_time = time.time()
      result = jnp.dot(k_chunk, v)
      logging.info('Computing dot product: took %.2fs',
                   time.time() - start_time)
      logging.info('Number of NaNs: %d', jnp.isnan(result).sum())
      start_time = time.time()
      client.finish((row_id, col_id), result)
      logging.info('Courier finish: took %.2fs', time.time() - start_time)
      logging.info('Process id (%d, %d) completed: result shape %s', row_id,
                   col_id, result.shape)

    elif client.computing_phase() == 'inference' and task_type is not None:
      if task_type != 'vec':
        ValueError('Only task type `vec` is accepted during inference, but '
                   f'{task_type} given by task queue!')
      del k_chunk
      start_time = time.time()
      k_chunk = load_k_test_chunk(
          config.kernel_dir, row_id, col_id, row_col_worker_split,
          config.num_test_examples, config.num_train_examples,
          config.block_size, config.kernel_type, train_offset,
          config.get('test_offset', None))
      k_chunk = jax.device_put(k_chunk)
      logging.info('Kernel chunk shape %s loaded: took %.2fs',
                   k_chunk.shape, time.time() - start_time)
      v = vec_cache()
      result = jnp.dot(k_chunk, v)
      client.finish((row_id, col_id), result)

    else:
      time.sleep(0.01)

  # Wait for termination task.
  while not client.is_task_pending((row_id, col_id))[0]:
    time.sleep(0.01)
  logging.info('Terminating process id (%d, %d)', row_id, col_id)
  client.finish((row_id, col_id), True)  # Confirm worker termination.

